Reference-Assisted Qutrit Control and Conditional One-Round Distillation in a Charge-4e Superconductor Model

We formulate a charge-$4e$ parafermionic-vortex route to qutrit processing as a conditional theory with explicit operational assumptions. Sector preservation and same-label charge-conjugation covariance imply closure for every adaptive visible record. For charge-conjugation-invariant inputs, record probabilities are independent of the supported reference state; for arbitrary inputs, discarding the reference gives a population-weighted mixture of conjugate sector maps. We give a finite-depth stability bound for complete labelled instruments, including postselection and initial zero-sector contamination. A self-contained calculation reproduces the known dense single-qutrit closure of the registered Clifford-plus-Flip gate set. We also specify an abstract ternary CSS $[[11,1,5]]_3$ syndrome/recovery decoder: 243 classical representatives per CSS component correct all 3,609 Pauli errors of support weight at most two, and an exact integer dynamic program yields the full independent-Pauli logical enumerator. Its all-syndrome acceptance is distinct from the known $1/1728$ ideal acceptance of one-round strange-state Golay distillation. An accepted-run target-infidelity budget and a synthetic parameter protocol expose the remaining noise assumptions. Native charge-$4e$ syndrome extraction, material feasibility, a device threshold, and unconditional fault tolerance are not established.

==> anc/README.txt <==
Paper F code and data, version 1.0.0.
Extract paperF_code_data_v1.0.0.zip and follow its README.md.
It contains no article PDF or TeX. The full provenance archive is prepared for Zenodo.

